Entity-Specific Sentiment Classification of Yahoo News Comments

Sentiment classification is widely used for product reviews and in online social media such as forums, Twitter, and blogs. However, the problem of classifying the sentiment of user comments on news sites has not been addressed yet. News sites cover a wide range of domains including politics, sports, technology, and entertainment, in contrast to other online social sites such as forums and review sites, which are specific to a particular domain. A user associated with a news site is likely to post comments on diverse topics (e.g., politics, smartphones, and sports) or diverse entities (e.g., Obama, iPhone, or Google). Classifying the sentiment of users tied to various entities may help obtain a holistic view of their personality, which could be useful in applications such as online advertising, content personalization, and political campaign planning. In this paper, we formulate the problem of entity-specific sentiment classification of comments posted on news articles in Yahoo News and propose novel features that are specific to news comments. Experimental results show that our models outperform state-of-the-art baselines.

==> aaai_script.sh <==
#!/bin/bash

# ----------------------------------------------------------------------
# This shell script produces the latex source-package of a paper
# as required by AAAI, in preparation for printed proceedings.
# Copyright (C) 2009 Christian Fritz "fritz at cs dot toronto dot
# edu"
# ----------------------------------------------------------------------
# This program is free software: you can redistribute it and/or
# modify it under the terms of the GNU General Public License as
# published by the Free Software Foundation, either version 3 of
# the License, or (at your option) any later version. 
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public
# License along with this program. If not, see
# <http://www.gnu.org/licenses/>.
# ----------------------------------------------------------------------

# function for recursive processing of style files
recurseStyles() {
    echo "..recursively processing required packages of $1"
    PACKAGES=`grep RequirePackage $1 | sed 's/RequirePackage\[[^]]*\]/RequirePackage/g' | sed 's/.*RequirePackage{\([^}]*\)}.*/\1/' | sed -e 's/, */\n/g'`
    for name in $PACKAGES; do
	if [ ! -e sources/$name.sty ]; then 
	    echo "..locating and copying: $name"
	    FILE=`locate /$name.sty | head -n 1`
	    if [ -e $FILE ]; then
		cp $FILE sources
	    else
		echo "..cannot locate $name.sty"
	    fi
	    if [ -e sources/$name.sty ]; then
		recurseStyles sources/$name.sty
	    fi
	fi
    done
}

#            -------------------------------              

# give a tex file as parameter
if (( $# < 1 )); then
    echo "Error: Please give a tex-file as parameter, e.g., ./aaai_script.sh main.tex";
    exit;
fi;

mkdir sources

echo "locating and copying all used packages"
PACKAGES=`grep ^.usepackage $1 | sed -e 's/.*usepackage{\(.*.\)}.*/\1/' | sed -e 's/, /\n/g'`
for name in $PACKAGES; do
    echo "locating and copying: $name"
    if [ -e $name.sty ]; then
	cp $name.sty sources
    else
	FILE=`locate /$name.sty | head -n 1`
	if [ -e $FILE ]; then
	    cp $FILE sources
	else
	    echo "cannot locate $name.sty"
	fi
    fi
    if [ -e sources/$name.sty ]; then
	recurseStyles sources/$name.sty
    fi
done


echo "inlining all included files"
cp $1 __tmp1
while ( grep ^.input __tmp1 ); do
#     INPUTS=`grep ^.input __tmp1 | sed 's/.*input *{*\([^.}]*\).*/\1/'`
#     cat __tmp1 | sed '/^%.*$/d' >  __tmp2
#     for name in $INPUTS; do
# 	echo "inlining $name"
# 	awk -v filename=$name '{ if ($0 ~ ".input.*"filename) { system("cat "filename".tex | sed  '/^%.*\$/d'"); } else { print $0; } }' < __tmp2 > __tmp1
#     done
    awk '{ if ( $0 ~ /\\input( |{)/ ) { sub(/\\input( |{)/,""); sub(/}/, ""); sub(/\.tex/, ""); system("cat "$0".tex | sed  '/^%.*\$/d'") } else { print $0; } }' __tmp1 > __tmp2
    cp __tmp2 __tmp1
done

echo "inlining bibitems"
BIBFILE=`echo $1 | sed 's/.tex/.bbl/'`
awk -v filename=$BIBFILE '{ if ($0 ~ ".bibliography{") { system("cat "filename); } else { print $0; } }' < __tmp1 > __tmp2
cp __tmp2 sources/full.tex


echo "getting figures"
FIGURES=`grep includegraphics __tmp2 | grep -v ^% | sed 's/.*{\([^}]*\)}*/\1/'`
for name in $FIGURES; do
    echo "getting figure $name"
    mkdir -p sources/`echo "$name" | sed 's/\(.*\)\/.*/\1/'`
    cp $name.*ps sources/`echo "$name" | sed 's/\(.*\)\/.*/\1/'`
done

#            -------------------------------              

cd sources
echo "latexing source"
latex full.tex
echo "latexing source once more"
latex full.tex

echo "creating the PDF using"
dvips -Ppdf -G0 -tletter full -o full.ps
ps2pdf -sPAPERSIZE=letter -dMaxSubsetPct=100 -dCompatibilityLevel=1.2 -dSubsetFonts=false -dEmbedAllFonts=true full.ps
cd ..

echo "DONE"

